Operating Characteristics for Binary Hypothesis Testing in Quantum Systems

Receiver operating characteristics (ROCs) are a well-established representation of the tradeoff between detection and false alarm probabilities in classical binary hypothesis testing. We use classical ROCs as motivation for two types of operating characteristics for binary hypothesis testing in quantum systems -- decision operating characteristics (QDOCs) and measurement operating characteristics (QMOCs). Both are described in the context of a framework we propose that encompasses the typical formulations of binary hypothesis testing in both the classical and quantum scenarios. We interpret Helstrom's well-known result regarding discrimination between two quantum density operators with minimum probability of error in this framework. We also present a generalization of previous results regarding the correspondence between classical Parseval frames and quantum measurements. The derivation naturally leads to a constructive procedure for generating many different measurements besides Helstrom's optimal measurement, some standard and others non-standard, that achieve minimum probability of error.

==> figures/optimal_operating_points_for_all_priors.py <==
import numpy as np
import matplotlib.pyplot as plt
from scipy.stats import ortho_group

plt.rcParams["font.family"] = "Times New Roman"

N = int(8)
#a = np.array([1./N]*N)
a = np.array([1,5,10])
a = np.array([1,5,10,15])
a = np.array([1,5,10,15,20,25,30,35])
a = a/sum(a)
rho0 = np.diag(a)

#b = np.array([2,4,6,8,7,5,3,1])/36
#b = np.array([2,4,3,1])/10
b = np.array([10,5,1])
b = np.array([15,10,5,1])
b = np.array([35,30,25,20,15,10,5,1])
b = b/sum(b)
Y = ortho_group.rvs(N)
rho1 = np.zeros((N,N))
for i in range(N):
    yi = np.reshape(Y[:,i],(N,1))
    rho1 += b[i]*np.dot(yi,yi.T)
#alpha = np.pi/3
#b0 = b[0]
#b1 = b[1]
#y0 = np.array([[np.cos(alpha)],[np.sin(alpha)]])
#y1= np.array([[-np.sin(alpha)],[np.cos(alpha)]])
#rho1 = b0*np.dot(y0,y0.T)+b1*np.dot(y1,y1.T)

PH1vals = np.linspace(1e-6,1,100)
PFstarvals = []
PDstarvals = []
for n in range(len(PH1vals)):
    PH1 = PH1vals[n]
    PH0 = 1-PH1
    G = rho1-PH0/PH1*rho0
    Eta,Z = np.linalg.eig(G)
    #print(np.allclose(np.dot(Z,Z.T),np.eye(8,8)))
    Pi1 = np.zeros((N,N))
    Pi0 = np.zeros((N,N))
    for i in range(N):
        zi = np.reshape(Z[:,i],(N,1))
        if Eta[i] >= 0:
            Pi1 += np.dot(zi,zi.T)
        elif Eta[i] < 0:
            Pi0 += np.dot(zi,zi.T)
    rank_Pi1 = len(np.where(Eta >= 0)[0]) # number of eta_i >= 0
    rank_Pi0 = N-rank_Pi1
    #print(rank_Pi1,' should equal ',np.linalg.matrix_rank(Pi1))
    #print(rank_Pi0,' should equal ',np.linalg.matrix_rank(Pi0))

    PFstar = np.trace(np.dot(Pi1,rho0))
    PDstar = np.trace(np.dot(Pi1,rho1))
    #print(PH1,PFstar,PDstar)
    
    PFstarvals.append(PFstar)
    PDstarvals.append(PDstar)

fig = plt.figure(figsize=(5,5))
ax = fig.add_subplot(111)
ax.set_xlim(0,1)
ax.set_ylim(0,1)
ax.set_aspect('equal')
ax.set_xlabel('$P_F$')
ax.set_ylabel('$P_D$')
plt.setp(ax.get_xticklabels(),fontsize=14)
plt.setp(ax.get_yticklabels(),fontsize=14)
plt.rc('font',family='Times New Roman')

plot = ax.scatter(PFstarvals,PDstarvals,color='k',marker='o',s=7)
plot.set_clip_on(False)

#for n in range(N):
#    ax.vlines(a[n],0,1,linestyles='--')
#    ax.hlines(b[n],0,1,linestyles='--')

fig.savefig('optimal_operating_points_for_all_priors.png')

print('done')


==> figures/optimal_operating_points_for_all_priors_2.py <==
import numpy as np
import matplotlib.pyplot as plt
from scipy.stats import ortho_group

plt.rcParams["font.family"] = "Times New Roman"

Nvals = [8,6,4]
avals = [np.array([1,5,10,15,20,25,30,35]),
         np.array([1,10,15,20,30,35]),
         np.array([1,5,10,15])]
bvals = [np.array([35,30,25,20,15,10,5,1]),
         np.array([35,30,20,15,10,1]),
         np.array([15,10,5,1])]
markerstylevals = ['o','*','^']
markersizevals = [5,20,50]
colorvals = ['k','r','b']

#linestylevals = ['-','--','-.']

PH1vals = np.linspace(1e-6,1,80)

fig = plt.figure(figsize=(5,5))
ax = fig.add_subplot(111)
ax.set_xlim(0,1)
ax.set_ylim(0,1)
ax.set_aspect('equal')
ax.set_xlabel('$P_F$')
ax.set_ylabel('$P_D$')

for i in range(len(Nvals)):
    N = Nvals[i]
    a = avals[i]
    b = bvals[i]
    markerstyle = markerstylevals[i]
    markersize = markersizevals[i]
    color = colorvals[i]
    #linestyle = linestylevals[i]
    
    a = a/sum(a)
    rho0 = np.diag(a)

    b = b/sum(b)
    Y = ortho_group.rvs(N)
    rho1 = np.zeros((N,N))
    for j in range(N):
        yj = np.reshape(Y[:,j],(N,1))
        rho1 += b[j]*np.dot(yj,yj.T)

    PFstarvals = []
    PDstarvals = []
    for n in range(len(PH1vals)):
        PH1 = PH1vals[n]
        PH0 = 1-PH1
        G = rho1-PH0/PH1*rho0
        Eta,Z = np.linalg.eig(G)
        #print(np.allclose(np.dot(Z,Z.T),np.eye(8,8)))
        Pi1 = np.zeros((N,N))
        Pi0 = np.zeros((N,N))
        for i in range(N):
            zi = np.reshape(Z[:,i],(N,1))
            if Eta[i] >= 0:
                Pi1 += np.dot(zi,zi.T)
            elif Eta[i] < 0:
                Pi0 += np.dot(zi,zi.T)

        PFstar = np.trace(np.dot(Pi1,rho0))
        PDstar = np.trace(np.dot(Pi1,rho1))
        #print(PH1,PFstar,PDstar)
    
        PFstarvals.append(PFstar)
        PDstarvals.append(PDstar)

    plot = ax.scatter(PFstarvals,PDstarvals,color=color,marker=markerstyle,s=20,facecolors='none',label='N = '+str(int(N)))
    #plot = ax.plot(PFstarvals,PDstarvals,color='k',linestyle=linestyle)

plot.set_clip_on(False)
ax.legend(loc='lower right',frameon=False)

fig.savefig('optimal_operating_points_for_all_priors_2.png')

print('done')


==> figures/qdoc_ex1.py <==
import numpy as np
import matplotlib.pyplot as plt
plt.rc('font',family='Times New Roman')

a = np.array([1./8]*8)
rho0 = np.diag(a)

b = np.array([2,4,6,8,7,5,3,1])/36
b = b/sum(b)
rho1 = np.diag(b)

fig = plt.figure(figsize=(5,5))
ax = fig.add_subplot(111)
plt.setp(ax.get_xticklabels(),fontsize=14)
plt.setp(ax.get_yticklabels(),fontsize=14)

markerline_a, stemlines, baseline = ax.stem(np.arange(0,8),a,linefmt='k',markerfmt='kD',basefmt='k-')
markerline_b, stemlines, baseline = ax.stem(np.arange(0,8),b,linefmt='k',markerfmt='kD',basefmt='k-')
markerline_b.set_markerfacecolor('none')
baseline.set_visible(False)
ax.set_ylim(0,0.3)
ax.set_xticks(np.arange(0,8))
fig.savefig('qdoc_ex1_pmfs.png')

fig.clear()
ax = fig.add_subplot(111)
plt.setp(ax.get_xticklabels(),fontsize=14)
plt.setp(ax.get_yticklabels(),fontsize=14)
ax.set_xlim(0,1)
ax.set_ylim(0,1)
ax.set_aspect('equal')

p0 = [0]*8
p1 = [0]*8
I = np.eye(8)
for m in range(8):
    em = I[:,m].reshape((8,1))
    Em = np.dot(em,em.T)

    p0[m] = np.trace(np.dot(Em,rho0))
    p1[m] = np.trace(np.dot(Em,rho1))

# LRT QDOC
likelihood_ratios = np.array(p1)/np.array(p0)
likelihood_ratios = np.append(likelihood_ratios,1e6)
pfvals = []
pdvals = []
for eta in likelihood_ratios:
    pf = 0
    pd = 0
    for m in range(8):
        if p1[m]/p0[m] >= eta:
            pf += p0[m]
            pd += p1[m]
    pfvals.append(pf)
    pdvals.append(pd)

# sort the values according to pf to make plotting easier
pfvals, pdvals = zip(*sorted(zip(pfvals,pdvals)))
    
plot = ax.plot(pfvals,pdvals,color='k',marker='o',markersize=7,label='LRT QDOC')[0]
plot.set_clip_on(False)

# SVT QDOC
pfvals = []
pdvals = []
for gamma in range(9):
    pf = 0
    pd = 0
    for m in range(8):
        if m >= gamma:
            pf += p0[m]
            pd += p1[m]
    pfvals.append(pf)
    pdvals.append(pd)

# sort the values according to pf to make plotting easier
pfvals, pdvals = zip(*sorted(zip(pfvals,pdvals)))

plot = ax.plot(pfvals,pdvals,color='k',marker='o',markersize=7,markerfacecolor='none',label='SVT QDOC')[0]
plot.set_clip_on(False)
ax.legend(loc='best',frameon=False)

fig.savefig('qdoc_ex1.png')

print('done')


==> figures/qmoc_ex2_vary_alpha.py <==
import numpy as np
import matplotlib.pyplot as plt
plt.rc('font',family='Times New Roman')

psi1 = np.array([[1],[0]])
psi2 = np.array([[0],[1]])
lambda1 = 1./15
lambda2 = 1-lambda1
rho0 = lambda1*np.dot(psi1,psi1.T)+lambda2*np.dot(psi2,psi2.T)

gamma1 = 7./8
gamma2 = 1-gamma1

unit_circle = [(np.cos(angle),np.sin(angle)) for angle in np.linspace(0,2*np.pi,100)]

fig = plt.figure(figsize=(5,5))
ax = fig.add_subplot(111)
plt.setp(ax.get_xticklabels(),fontsize=14)
plt.setp(ax.get_yticklabels(),fontsize=14)
ax.set_xlim(0,1)
ax.set_ylim(0,1)
#plt.tight_layout(pad=2,h_pad=2)

alphavals = [11*np.pi/20,12*np.pi/20,13*np.pi/20]
#labels = ['$\alpha = \pi/20$','$\alpha = 7\pi/80$','$\alpha = \pi/8$']
labels = ['aaaaaaaaaaaa','bbbbbbbbbbbb','cccccccccccc']
linestyles = ['-','--','-.']
for n in range(len(alphavals)):
    alpha = alphavals[n]
    phi1 = np.array([[np.cos(alpha)],[np.sin(alpha)]])
    phi2 = np.array([[-np.sin(alpha)],[np.cos(alpha)]])
    rho1 = gamma1*np.dot(phi1,phi1.T)+gamma2*np.dot(phi2,phi2.T)

    pfvals = []
    pdvals = []
    for theta in np.linspace(0,np.pi,50):
        v0 = np.array([[-np.sin(theta)],[np.cos(theta)]])
        v1 = np.array([[np.cos(theta)],[np.sin(theta)]])

        P1 = np.dot(v1,v1.T)
        pf = np.trace(np.dot(P1,rho0))
        pd = np.trace(np.dot(P1,rho1))

        # check
        #pf_ = lambda1*np.float(np.abs(np.dot(v1.T,psi1))**2)+lambda2*np.float(np.abs(np.dot(v1.T,psi2))**2)
        #pd_ = gamma1*np.float(np.abs(np.dot(v1.T,phi1))**2)+gamma2*np.float(np.abs(np.dot(v1.T,phi2))**2)
        #error_f = (pf-pf_)**2
        #error_d = (pd-pd_)**2
        #print(error_f,error_d)
        
        pfvals.append(pf)
        pdvals.append(pd)

    ax.plot(pfvals,pdvals,color='k',linestyle=linestyles[n],label=labels[n])

ax.legend(loc='upper left',frameon=False)
fig.savefig('qmoc_ex2_vary_alpha.png')

print('done')


==> figures/qmoc_ex2_vary_b1.py <==
import numpy as np
import matplotlib.pyplot as plt
plt.rc('font',family='Times New Roman')

psi1 = np.array([[1],[0]])
psi2 = np.array([[0],[1]])
lambda1 = 1./15
lambda2 = 1-lambda1
rho0 = lambda1*np.dot(psi1,psi1.T)+lambda2*np.dot(psi2,psi2.T)

fig = plt.figure(figsize=(5,5))
ax = fig.add_subplot(111)
plt.setp(ax.get_xticklabels(),fontsize=14)
plt.setp(ax.get_yticklabels(),fontsize=14)
ax.set_xlim(0,1)
ax.set_ylim(0,1)
#plt.tight_layout(pad=2,h_pad=2)

alpha = np.pi/10
phi1 = np.array([[np.cos(alpha)],[np.sin(alpha)]])
phi2 = np.array([[-np.sin(alpha)],[np.cos(alpha)]])

gamma1vals = [2./20,6./20,9./20]
labels = ['a','b','c']
linestyles = ['-','--','-.']
for n in range(len(gamma1vals)):
    gamma1 = gamma1vals[n]
    gamma2 = 1-gamma1
    rho1 = gamma1*np.dot(phi1,phi1.T)+gamma2*np.dot(phi2,phi2.T)

    pfvals = []
    pdvals = []
    for theta in np.linspace(0,np.pi,50):
        v0 = np.array([[-np.sin(theta)],[np.cos(theta)]])
        v1 = np.array([[np.cos(theta)],[np.sin(theta)]])

        P1 = np.dot(v1,v1.T)
        pf = np.trace(np.dot(P1,rho0))
        pd = np.trace(np.dot(P1,rho1))

        # check
        #pf_ = lambda1*np.float(np.abs(np.dot(v1.T,psi1))**2)+lambda2*np.float(np.abs(np.dot(v1.T,psi2))**2)
        #pd_ = gamma1*np.float(np.abs(np.dot(v1.T,phi1))**2)+gamma2*np.float(np.abs(np.dot(v1.T,phi2))**2)
        #error_f = (pf-pf_)**2
        #error_d = (pd-pd_)**2
        #print(error_f,error_d)
        
        pfvals.append(pf)
        pdvals.append(pd)

    ax.plot(pfvals,pdvals,color='k',linestyle=linestyles[n],label=labels[n])

ax.legend(loc='best',frameon=False)
fig.savefig('qmoc_ex2_vary_b1.png')

print('done')

